Estimating the selection efficiency

The measurement of the efficiency of an event selection is always an important part of the analysis of experimental data. The statistical techniques which are needed to determine the efficiency and its uncertainty are reviewed. Frequentist and Bayesian approaches are illustrated, and the problem of choosing a meaningful prior is explicitly addressed. Several practical use cases are considered, from the problem of combining different samples to complex situations in which non-unit weights or non-independent selections have been used. The Bayesian approach allows to find analytical expressions which solve even the most complicate problems, which make use of the family of Beta distributions, the conjugate priors for the binomial sampling.

==> Users/diego/bin/tex2tgz.sh <==
#!/bin/sh

#
# Diego Casadei <casadei@cern.ch> 3 Nov 2011
#

TEX=$1 # MAIN FILE

if [[ $TEX -eq "" ]]; then
    echo "    Usage:" ;
    echo -e "\t  $0 file.tex [dir]" ;
    echo "    where:" ;
    echo -e "\t* file.tex is the main LaTeX source (it can include other .tex files)";
    echo -e "\t* dir is an optional directory which should be included in the archive" ;
else

    SRC=$2 # OPTIONAL DIR CONTAINING AUXILIARY STUFF

    DATE=`date +%Y-%m-%d`

# the main file might included other sources:
    TEX1=`grep "include{" $TEX | awk -F\{ '{ print $2 }' | awk -F\} '{ print $1".tex" }'`
    if [[ $TEX1 -ne "" ]]; then
# the following line takes care of LaTeX files included by the former
	TEX2=`grep "include{" $TEX1 | awk -F\{ '{ print $2 }' | awk -F\} '{ print $1".tex" }'`
    fi

# the following lines take care of my own macros
    TEX3=`grep "begin{sourcecode}" $TEX $TEX1 $TEX2 | awk -F\{ '{ print $3 }' | awk -F\} '{ print $1 }'`
    TEX4=`grep "begin{Out}" $TEX $TEX1 $TEX2 | awk -F\{ '{ print $3 }' | awk -F\} '{ print $1 }'`

    CLS=`grep documentclass $TEX | awk -F\{ '{ print $2 }' | awk -F\} '{ print $1 }'`
    CLS=`/bin/ls $CLS.cls`

#     STY=`grep usepackage $TEX | awk -F\{ '{ print $2 }' | awk -F\} '{ print $1 }'`
#     STY=`/bin/ls $STY*`
    STY=`/bin/ls *.sty`

    BIB=`grep bibliography $TEX $TEX1 $TEX2 | awk -F\{ '{ print $2 }' | awk -F\} '{ print $1 }'`
    BIB=`/bin/ls $BIB.bib $BIB.bbl`

    BIB1=`grep bibliographystyle $TEX $TEX1 $TEX2 | awk -F\{ '{ print $2 }' | awk -F\} '{ print $1 }'`
    BIB1=`/bin/ls $BIB1.bst`

    IMG=`grep includegra $TEX $TEX1 $TEX2 $TEX3 $TEX4 $CLS $STY | awk -Fincludegraphics '{print $2}' | awk -F\{ '{ print $2 }' | awk -F\} '{ print $1 }'`
    IMG=`for i in $IMG; do /bin/ls $i $i.*p* ; done` # eps pdf png

    TGZ=`echo $TEX | sed s/.tex//`
    TGZ=${TGZ}_${DATE}.tar.gz

    tar -hcpvzf ${TGZ} ${TEX} ${SRC} ${TEX1} ${TEX2} ${TEX3} ${TEX4} ${CLS} ${STY} ${IMG} ${BIB} ${BIB1} $0

    echo "Archive $TGZ done"
fi

